Probing the transport properties of Quark-Gluon Plasma via heavy-flavor Boltzmann and Langevin dynamics

The heavy quark propagation behavior inside the quark-gluon plasma (QGP), is usually described in terms of the Boltzmann dynamics, which can be reduced to the Langevin approach by assuming a small momentum transfer for the scattering processes between heavy quarks and the QGP constituents. In this work, the temperature and energy dependence of the transport coefficients are calculated in the framework of both Boltzmann and Langevin dynamics. The derived transport coefficients are found to be systematically larger in the Boltzmann approach as compared with the Langevin, in particular in the high temperature and high energy region. Within each of the two theoretical frameworks, we simulate the charm quark production and the subsequent evolution processes in relativistic heavy-ion collisions. We find that the total in-medium energy loss is larger from the Langevin dynamics, resulting in a smaller (larger) $R_{\rm AA}$ at high (low) $p_{\rm T}$, for both the charm quark and heavy-flavor mesons. Meanwhile, the Boltzmann model is found to induce larger $v_{\rm 2}$, in particular at moderate $p_{\rm T}$, as well as stronger broadening behavior for the azimuthal distributions. By comparing the model calculations with available experimental measurements for D-mesons, we find that the Langevin approach is more favored by the $R_{\rm AA}$ data while the Boltzmann approach is more favored favor by the $v_{\rm 2}$ data. A simultaneous description of both observables appear challenging for both models.

==> run.sh <==
#!/bash/bin
#
FileName=Shuang2018_p3
#
pdflatex ${FileName}
pdflatex ${FileName}
bibtex   ${FileName}
bibtex   ${FileName}
pdflatex ${FileName}
pdflatex ${FileName}
#
rm -fr ${FileName}.aux ${FileName}.log ${FileName}.out ${FileName}.blg ${FileName}Notes.bib
#rm -fr ${FileName}.bbl
#
exit 0

